Families of (3,3)-split Jacobians

We compute all the "special" cases of (3,3)-split Jacobians and we parametrize the Igusa-Clebsch invariants of curves of genus two whose Jacobian is (3,3)-isogenous to a product of two elliptic curves from the Hesse pencil.

==> anc/1_defining_equations.txt <==
// This file contains Magma code (tested with V2.24-1) with equations of the relevant schemes, over the field K(s,t) (s=3*a, t=3*b).

/*  
	E1: x^3 + y^3 + z^3 + s*x*y*z = 0
	E2: x^3 + y^3 + z^3 + t*x*y*z = 0
	
	From the formulas in the Appendix, on E1 and E2 we have:
	- the automorphism [-1] is given by
		[x : y : z] |--> [y : x : z]
		
	- translation by p1=[-1 : 0 : 1] is given by
		[x : y : z] |--> [y : z : x]
		
	- translation by p2=[-w : 1 : 0] is given by
		[x : y : z] |--> [w^2*x : w*y : z]
		
	- translation by p3=[-w^2 : 1 : 0] is given by
		[x : y : z] |--> [w*x : w^2*y : z]
*/

R<x> := PolynomialRing(Rationals());
K<w> := NumberField(1+x+x^2);
L<s,t> := FunctionField(K,2);
P8<X1,X2,X3,X4,X5,X6,X7,X8,X9> := ProjectiveSpace(L,8);

// equations defining the surface A, i.e. SegreProduct([E1,E2])
A := Scheme(P8, [
	X3^3 + X6^3 + X9^3 + s*X3*X6*X9,
	X2^3 + X5^3 + X8^3 + s*X2*X5*X8,
	X1^3 + X4^3 + X7^3 + s*X1*X4*X7,
	X7^3 + X8^3 + X9^3 + t*X7*X8*X9,
	X4^3 + X5^3 + X6^3 + t*X4*X5*X6,
	X1^3 + X2^3 + X3^3 + t*X1*X2*X3,
	X6*X8 - X5*X9,
	X3*X8 - X2*X9,
	X6*X7 - X4*X9,
	X5*X7 - X4*X8,
	X3*X7 - X1*X9,
	X2*X7 - X1*X8,
	X3*X5 - X2*X6,
	X3*X4 - X1*X6,
	X2*X4 - X1*X5
]);

/*
	Hence on A we have:
	- the automorphism [-1] is given by
		[X1,X2,X3,X4,X5,X6,X7,X8,X9] |--> [X5,X4,X6,X2,X1,X3,X8,X7,X9]
		
	- translation by (p1,p1) is given by
		[X1,X2,X3,X4,X5,X6,X7,X8,X9] |--> [X5,X6,X4,X8,X9,X7,X2,X3,X1]
		
	- translation by (p2,p3) is given by
		[X1,X2,X3,X4,X5,X6,X7,X8,X9] |--> [X1,w*X2,w^2*X3,w^2*X4,X5,w*X6,w*X7,w^2*X8,X9]
	
	And therefore:
	- all three morphisms fix the hyperplane section X1 + X5 + X9 = 0
	- A[2] consists of the points fixed by [-1] so it is the union of the following two schemes
		S1 := Scheme(P8, [X1-X5, X2-X4, X3-X6, X7-X8]) meet A;
		S2 := Scheme(P8, [X1+X5, X2+X4, X3+X6, X7+X8, X9]) meet A;
*/

// the identity on A
A20 := Scheme(P8, [ X1 - X5, X2 + X5, X3, X4 + X5, X6, X7, X8, X9 ]);
O := A ! [1 , -1 , 0 , -1 , 1 , 0 , 0 , 0 , 0];

// the three geometric points of order two on E1 (embedded in A)
A21 := Scheme(P8, [ 2*X5^3 + s*X5^2*X8 + X8^3, X1 + X5, X2 - X5, X3, X4 + X5, X6, X7 + X8, X9 ]);

// the three geometric points of order two on E2 (embedded in A)
A22 := Scheme(P8, [ 2*X5^3 + t*X5^2*X6 + X6^3, X1 + X5, X2 + X5, X3 + X6, X4 - X5, X7, X8, X9 ]);

// the remaining nine geometric points of A[2]
A23 := Scheme(P8, [
	4*X5^3 - s*t*X5^2*X9 - s*X6^2*X9 - t*X8^2*X9 - X9^3,
	2*X5^2*X6 + s*X5^2*X9 + X8^2*X9,
	2*X5*X6^2 + s*X5*X6*X9 + X8*X9^2,
	2*X6^3 + s*X6^2*X9 + X9^3,
	2*X5^2*X8 + t*X5^2*X9 + X6^2*X9,
	2*X5*X8^2 + t*X5*X8*X9 + X6*X9^2,
	2*X8^3 + t*X8^2*X9 + X9^3,
	X6*X8 - X5*X9,
	X1 - X5,
	X2 - X5,
	X3 - X6,
	X4 - X5,
	X7 - X8
]);

// the hyperplane section on A that is invariant under the action of G and [-1]
D := Scheme(P8, [ X1 + X5 + X9 ]) meet A;

// check that D contains the order-2 points of E1 and E2, but not O
A21 subset Scheme(P8, [ X1 + X5 + X9 ]);
A22 subset Scheme(P8, [ X1 + X5 + X9 ]);
A20 subset Scheme(P8, [ X1 + X5 + X9 ]);

==> anc/2_irreducibility_condition.txt <==
// This file contains Magma code (tested with V2.24-1) that checks for which a and b the divisor D contains more than six points of A[2] (i.e. D meets A23, as defined in 1_defining_equations.txt). This produces the equation (5.6).

R<T,X1,X2,X3,X4,X5,X6,X7,X8,X9,a,b> := PolynomialRing(Rationals(),12);
s := 3*a;
t := 3*b;
I := ideal < R | [
	//equations that define the nine points of A[2] that are not in E1[2] or E2[2]
	4*X5^3 - s*t*X5^2*X9 - s*X6^2*X9 - t*X8^2*X9 - X9^3,
	2*X5^2*X6 + s*X5^2*X9 + X8^2*X9,
	2*X5*X6^2 + s*X5*X6*X9 + X8*X9^2,
	2*X6^3 + s*X6^2*X9 + X9^3,
	2*X5^2*X8 + t*X5^2*X9 + X6^2*X9,
	2*X5*X8^2 + t*X5*X8*X9 + X6*X9^2,
	2*X8^3 + t*X8^2*X9 + X9^3,
	X6*X8 - X5*X9,
	X1 - X5,
	X2 - X5,
	X3 - X6,
	X4 - X5,
	X7 - X8,
	
	//equation that defines the divisor D
    X1 + X5 + X9,
	
	//dehomogenize by setting X9=1 (none of the nine points lie on X9=0)
    X9*T - 1
]>;
GroebnerBasis(EliminationIdeal(I,10))[1]; //eliminate all variables except a and b


==> anc/3_verify_invariants.txt <==
// This file contains Magma code (tested with V2.24-1) that defines a function VerifyInvariants(a,b) that returns true if and only if the curve C that principally polarizes A/G has invariants given in Proposition 5.8.

function Dehomogenize(f)
	S := Parent(f);
	R := PolynomialRing(BaseRing(S));
	p1 := hom< S -> R | [ R.1, 1 ] >(f);
	p2 := hom< S -> R | [ 1, R.1 ] >(f);
	if Degree(p1) ge Degree(p2) then
		return p1;
	else
		return p2;
	end if;
end function;

S<y> := PolynomialRing(Rationals());
K<w> := NumberField(1+y+y^2);
R<x> := PolynomialRing(K);
P8<X1,X2,X3,X4,X5,X6,X7,X8,X9> := ProjectiveSpace(K,8);
P3<Y1,Y2,Y3,Y4> := ProjectiveSpace(K,3);
P2<X,Y,Z> := ProjectiveSpace(K,2);
P1<u,v> := ProjectiveSpace(K,1);
WP := WeightedProjectiveSpace(K,[1,2,3,5]);

// the composition A -> J=A/G -> J/[-1]
psi := map< P8 -> P3 | [
	X1^2 + X5^2 + X9^2,
	X2*X4 + X3*X7 + X6*X8,
	X2*X3 + X4*X6 + X7*X8,
	X2*X8 + X3*X6 + X4*X7 
]>;

// our formulas for the Igusa-Clebsch invariants (obtained by interpolation)
function MyInvariants(a,b)
	return [
		72*(-20 + 16*a^3 + 40*a^6 + 112*a*b + 100*a^4*b - 32*a^7*b - 
		68*a^2*b^2 - 104*a^5*b^2 + a^8*b^2 + 16*b^3 + 44*a^3*b^3 + 
		54*a^6*b^3 + 100*a*b^4 + 65*a^4*b^4 - 30*a^7*b^4 - 
		104*a^2*b^5 - 88*a^5*b^5 + 40*b^6 + 54*a^3*b^6 + 9*a^6*b^6 - 
		32*a*b^7 - 30*a^4*b^7 + a^2*b^8), 

		36*(2 + a^3 - 3*a*b + 3*a^2*b^2 + b^3)^4*
		(320 + 160*a^3 + 256*a*b + 8*a^4*b + 240*a^2*b^2 + 160*b^3 + 
		240*a^3*b^3 + 8*a*b^4 + 9*a^4*b^4), 
	
		72*(2 + a^3 - 3*a*b + 3*a^2*b^2 + b^3)^4*
		(-55040 + 74624*a^3 + 219552*a^6 + 84224*a^9 - 8*a^12 + 
		314112*a*b + 564480*a^4*b + 181152*a^7*b - 50160*a^10*b + 
		88512*a^2*b^2 - 93600*a^5*b^2 - 167112*a^8*b^2 + 
		480*a^11*b^2 + 74624*b^3 + 383424*a^3*b^3 + 455568*a^6*b^3 + 
		156928*a^9*b^3 + 60*a^12*b^3 + 564480*a*b^4 + 761040*a^4*b^4 + 
		81072*a^7*b^4 - 121608*a^10*b^4 - 93600*a^2*b^5 - 
		462096*a^5*b^5 - 358740*a^8*b^5 - 2160*a^11*b^5 + 219552*b^6 + 
		455568*a^3*b^6 + 336444*a^6*b^6 + 106560*a^9*b^6 + 
		81*a^12*b^6 + 181152*a*b^7 + 81072*a^4*b^7 - 148932*a^7*b^7 - 
		70794*a^10*b^7 - 167112*a^2*b^8 - 358740*a^5*b^8 - 
		201555*a^8*b^8 - 3402*a^11*b^8 + 84224*b^9 + 156928*a^3*b^9 + 
		106560*a^6*b^9 + 30456*a^9*b^9 - 50160*a*b^10 - 
		121608*a^4*b^10 - 70794*a^7*b^10 + 729*a^10*b^10 + 
		480*a^2*b^11 - 2160*a^5*b^11 - 3402*a^8*b^11 - 8*b^12 + 
		60*a^3*b^12 + 81*a^6*b^12), 

		36864*(1 + a^3)*(1 + b^3)*(2 + a^3 - 3*a*b + 3*a^2*b^2 + b^3)^12
	];
end function;

function VerifyInvariants(a,b)
	if a^3 + 1 eq 0 then
		print("Error: The curve defined by the first parameter is singular.");
		return false;
	end if;
	if b^3 + 1 eq 0 then
		print("Error: The curve defined by the second parameter is singular.");
		return false;
	end if;
	if 3*a^2*b^2 + a^3 + b^3 - 3*a*b + 2 eq 0 then
		print("Error: The curves are 2-isogenous.");
		return false;
	end if;
	s := 3*a;
	t := 3*b;
	A := Scheme(P8, [
		X3^3 + X6^3 + X9^3 + s*X3*X6*X9,
		X2^3 + X5^3 + X8^3 + s*X2*X5*X8,
		X1^3 + X4^3 + X7^3 + s*X1*X4*X7,
		X7^3 + X8^3 + X9^3 + t*X7*X8*X9,
		X4^3 + X5^3 + X6^3 + t*X4*X5*X6,
		X1^3 + X2^3 + X3^3 + t*X1*X2*X3,
		X6*X8 - X5*X9,
		X3*X8 - X2*X9,
		X6*X7 - X4*X9,
		X5*X7 - X4*X8,
		X3*X7 - X1*X9,
		X2*X7 - X1*X8,
		X3*X5 - X2*X6,
		X3*X4 - X1*X6,
		X2*X4 - X1*X5
	]);
	
	D := Scheme(P8, [ X1 + X5 + X9 ]) meet A;
	A21 := Scheme(P8, [ 2*X5^3 + s*X5^2*X8 + X8^3, X1 + X5, X2 - X5, X3, X4 + X5, X6, X7 + X8, X9 ]);
	A22 := Scheme(P8, [ 2*X5^3 + t*X5^2*X6 + X6^3, X1 + X5, X2 + X5, X3 + X6, X4 - X5, X7, X8, X9 ]);

	// psi(D) is a conic contained in Y1 + 2*Y2 = 0 (since X1+X5+X9=0) so we project to IP^2 by dropping the first coordinate
	q := map< P8 -> P2 | [
		X2*X4 + X3*X7 + X6*X8,
		X2*X3 + X4*X6 + X7*X8,
		X2*X8 + X3*X6 + X4*X7 
	]>;
	H := q(D);					// H is the conic that is the image of C in J/[-1], embedded in IP^2
	B := q(Union(A21,A22));		// B is the branch locus of the canonical map C -> H
	
	// we find the inverse of the parametrization IP^1 -> H
	paramStrings := Split(Sprint(Parametrization(Conic(Curve(H)))),"\n");
	coord1 := eval paramStrings[#paramStrings-1];
	coord2 := eval paramStrings[#paramStrings];
	paraminv := map< P2 -> P1 | [ coord1, coord2 ] >;
	
	// from the branch locus of the canonical map C -> IP^1, we recover C (up to quadratic twists)
	branch := paraminv(B);
	p := Basis(Ideal(branch))[1];
	poly := Dehomogenize(p);
	
	// we compare the actual Igusa-Clebsch invariants with our formula
	return WP!(IgusaClebschInvariants(HyperellipticCurve(poly))) eq WP!(MyInvariants(a,b));
end function;



==> anc/4_example_A.2.3.txt <==
// This file contains Magma code (tested with V2.24-1) that verifies that j=64/9 is the isomorphism class that can be glued along the 3-torsion with the class j=-873722816/59049, to obtain the Jacobian of a genus-2 curve in the isomorphism class of C: y^2=x(2x^2 + 4x + 3)(3x^2 + 4x + 2)

//The Igusa-Clebsch invariants of C
ic:=[86, 13456, 471968, 6718464];

//The j-invariant of the elliptic curve covered 3-to-1 by C via x->x^3/(3x^2 + 4x + 2)
j1:=-873722816/59049;

//We equate, up to a scalar u with the corresponding weights, the invariants of C with our formula from Proposition 5.8. Then we eliminate a,b,u, which leaves the j-invariant j2 of the complementary curve.
R<u,a,b,j2>:=PolynomialRing(Rationals(),4);
I:=ideal<R|
	-u*ic[1] + 72*(-20 + 16*a^3 + 40*a^6 + 112*a*b + 100*a^4*b - 32*a^7*b - 
	68*a^2*b^2 - 104*a^5*b^2 + a^8*b^2 + 16*b^3 + 44*a^3*b^3 + 
	54*a^6*b^3 + 100*a*b^4 + 65*a^4*b^4 - 30*a^7*b^4 - 
	104*a^2*b^5 - 88*a^5*b^5 + 40*b^6 + 54*a^3*b^6 + 9*a^6*b^6 - 
	32*a*b^7 - 30*a^4*b^7 + a^2*b^8),
	
	-u^2*ic[2] + 36*(2 + a^3 - 3*a*b + 3*a^2*b^2 + b^3)^4*
	(320 + 160*a^3 + 256*a*b + 8*a^4*b + 240*a^2*b^2 + 160*b^3 + 
	240*a^3*b^3 + 8*a*b^4 + 9*a^4*b^4),
	
	-u^3*ic[3] + 72*(2 + a^3 - 3*a*b + 3*a^2*b^2 + b^3)^4*
	(-55040 + 74624*a^3 + 219552*a^6 + 84224*a^9 - 8*a^12 + 
	314112*a*b + 564480*a^4*b + 181152*a^7*b - 50160*a^10*b + 
	88512*a^2*b^2 - 93600*a^5*b^2 - 167112*a^8*b^2 + 
	480*a^11*b^2 + 74624*b^3 + 383424*a^3*b^3 + 455568*a^6*b^3 + 
	156928*a^9*b^3 + 60*a^12*b^3 + 564480*a*b^4 + 761040*a^4*b^4 + 
	81072*a^7*b^4 - 121608*a^10*b^4 - 93600*a^2*b^5 - 
	462096*a^5*b^5 - 358740*a^8*b^5 - 2160*a^11*b^5 + 219552*b^6 + 
	455568*a^3*b^6 + 336444*a^6*b^6 + 106560*a^9*b^6 + 
	81*a^12*b^6 + 181152*a*b^7 + 81072*a^4*b^7 - 148932*a^7*b^7 - 
	70794*a^10*b^7 - 167112*a^2*b^8 - 358740*a^5*b^8 - 
	201555*a^8*b^8 - 3402*a^11*b^8 + 84224*b^9 + 156928*a^3*b^9 + 
	106560*a^6*b^9 + 30456*a^9*b^9 - 50160*a*b^10 - 
	121608*a^4*b^10 - 70794*a^7*b^10 + 729*a^10*b^10 + 
	480*a^2*b^11 - 2160*a^5*b^11 - 3402*a^8*b^11 - 8*b^12 + 
	60*a^3*b^12 + 81*a^6*b^12),
	
	-u^5*ic[4] + 36864*(1 + a^3)*(1 + b^3)*(2 + a^3 - 3*a*b + 3*a^2*b^2 + b^3)^12,
	
	// j-invariant formulas, as given in (5.2)
	27*a^3*(-8 + a^3)^3 + j1 * (1 + a^3)^3,
	27*b^3*(-8 + b^3)^3 + j2 * (1 + b^3)^3
>;
Basis(EliminationIdeal(I,3));

